Unsupervised machine learning via transfer learning and k-means clustering to classify materials image data

Unsupervised machine learning offers significant opportunities for extracting knowledge from unlabeled data sets and for achieving maximum machine learning performance. This paper demonstrates how to construct, use, and evaluate a high performance unsupervised machine learning system for classifying images in a popular microstructural dataset. The Northeastern University Steel Surface Defects Database includes micrographs of six different defects observed on hot-rolled steel in a format that is convenient for training and evaluating models for image classification. We use the VGG16 convolutional neural network pre-trained on the ImageNet dataset of natural images to extract feature representations for each micrograph. After applying principal component analysis to extract signal from the feature descriptors, we use k-means clustering to classify the images without needing labeled training data. The approach achieves $99.4\% \pm 0.16\%$ accuracy, and the resulting model can be used to classify new images without retraining This approach demonstrates an improvement in both performance and utility compared to a previous study. A sensitivity analysis is conducted to better understand the influence of each step on the classification performance. The results provide insight toward applying unsupervised machine learning techniques to problems of interest in materials science.

==> old files/code/cluster.py <==
import numpy as np # for loading feature data
from sklearn.cluster import KMeans # for K-means clustering
from sklearn.metrics import confusion_matrix # for displaying model performance

features = np.load('features.npy') # loads features from feature extraction step
files = np.load('files.npy') # loads files from preprocessing step

 # initializes kmeans model
kmeans = KMeans(n_clusters=7, init='k-means++', n_init=100, random_state=102, n_jobs=-1)
kmeans.fit(features) # fits kmeans model to feature data.

# maps the kmeans cluster labels to classes used for ground-truth for model evaluation
# If the final predictions aren't correct, change the dictionary keys for the mapper (see below.)
# Automatically assigning the mapper can be done but is out of the scope of this example.
mapper = {0: 'Sc', 1: 'Cr', 2: 'Sc', 3: 'In', 4: 'Pa', 5: 'PS', 6: 'RS'}
y_pred = [mapper[x] for x in kmeans.labels_] # uses mapper to get final predicted classes from data

# extracts ground truth classes from filenames ('Sc','Cr','In', 'Pa', 'PS', 'RS')
y_true = [file.split('/')[-1][:2] for file in files] 
cm = confusion_matrix(y_true, y_pred) # generates confusion matrix 

#                                       If confusion matrix looks like
#               correct mapping          this, change keys of mapper
print(cm) #[[299   0   0   1   0   0]    [[  0   0   1   0   0 299]
#           [  0 296   1   0   0   3]     [296   0   0   1   0   3]
#           [  0   3 295   0   0   2]     [  3   0   0 295   0   2]
#           [  2   0   2 296   0   0]     [  0   0 296   2   0   2]
#           [  0   0   0   0 300   0]     [  0   0   0   0 300   0]
#           [  0  15   0   0   0 285]]    [ 15  52   0   0   0 233]]





 




==> old files/code/feature_extract.py <==
import numpy as np # for saving final list of features
from sklearn.decomposition import PCA # for applying PCA to neural network output
from tensorflow.keras.applications.vgg16 import VGG16 # for loading VGG16 model
from tensorflow.keras.models import Model # for extracting intermediate layer output from VGG16

VGG16 = VGG16(weights='imagenet', include_top=True) # loads VGG16 with imagenet weights

# builds model to extract output from VGG16 fc1 layer
model = Model(inputs=VGG16.input, outputs=VGG16.get_layer('fc1').output)

images = np.load('images.npy') # loads images from pre-processing step
model_output = model.predict(images) # extracts fc1 layer output for each image

pca = PCA(n_components=50, whiten=True, svd_solver='full') # initializes PCA model
pca.fit(model_output) # fits PCA model to VGG16 fc1 outputs

features = pca.transform(model_output) # projects fc1 layer outputs onto their principle components
np.save('features.npy', features) # saves extracted features



==> old files/code/preprocess.py <==
import glob2 # for finding list of filenames of images in SDD database
import numpy as np # for saving final list of images
import skimage # for preprocessing images

files = sorted(glob2.glob('NEU-CLS/*.bmp')) # returns sorted list of files in SDD dataset
images = []

for file in files: # loops through list of files and processes each one individually
    img = skimage.io.imread(file) # reads image as numpy array
    img = skimage.exposure.equalize_adapthist(img) # applies histogram equilization
    img = skimage.transform.resize(img, (224,224), anti_aliasing=True) # resizes image to fit VGG16
    img = skimage.color.gray2rgb(img) # converts grayscale image to RGB image
    images.append(img)

images = np.asarray(images) # converts list to numpy array for later
np.save('images.npy', images) # saves array of images
np.save('files.npy', files) # saves list of files for later

